An almost fail-safe a-posteriori limited high-order CAT scheme

In this paper we blend the high order Compact Approximate Taylor (CAT) numerical schemes with an a-posteriori Multi-dimensional Optimal Order Detection (MOOD) paradigm to solve hyperbolic systems of conservation laws in 2D. The resulting scheme presents high accuracy on smooth solutions, essentially non-oscillatory behavior on irregular ones, and, almost fail-safe property concerning positivity issues. The numerical results on a set of sanity test cases and demanding ones are presented assessing the appropriate behavior of the CAT-MOOD scheme.

==> FIG/Num_Exp/2D_Riemann/Convertme.sh <==
#!/bin/sh

format="eps"
OUTFLAG="-m"

for i in *.${format}; do
B=`basename $i \.${format}`
JPEG=$B.jpeg
PDF=$B.pdf
GIF=$B.gif
OUT=$B$OUTFLAG".eps"
#echo "Converting $B -> $JPEG -> $OUT"
#convert -quality 100 $i $JPEG
#jpeg2ps $JPEG -o $OUT
#echo "Converting $B -> $PDF -> $OUT"
#convert -quality 100 $i $PDF
#pdftops -eps $PDF $OUT
echo "Converting $B -> $PDF"
epstopdf $i $PDF
pdfcrop --bbox '50 0 600 454' $PDF
done


#echo "Convert" $1 "->" ${1%.jpeg}.eps

#jpeg2ps $1 -o ${1%.jpeg}.eps

